Three-loop SM beta-functions for matrix Yukawa couplings

We present the extension of our previous results for three-loop Yukawa coupling beta-functions to the case of complex Yukawa matrices describing the flavour structure of the SM. The calculation is carried out in the context of unbroken phase of the SM with the help of the MINCER program in a general linear gauge and cross-checked by means of MATAD/BAMBA codes. In addition, ambiguities in Yukawa matrix beta-functions are studied.

==> anc/betayu.m <==
(* 
  Notation:
	 h = 1/(16 Pi^2)
	 z3 = Zeta[3]
	 NG - number of fermion families (3 in the SM)
  Gauge couplings:
	a1 = 5/3 g1^2  
        a2 = g2^2
	aS = gs^2
  Self-coupling:
	lam
  Yukawa traces:
	Yu = Trace(YU,YUc) 
	Yd = Trace(YD,YDc) 
	Yl = Trace(YL,YLc) 

	Yuu = Trace(YU,YUc,YU,YUc)
	Ydd = Trace(YD,YDc,YD,YDc)
	Yll = Trace(YL,YLc,YL,YLc)
	Yud = Trace(YU,YUc,YD,YDc)


	Yuuu = Trace(YU,YUc,YU,YUc,YU,YUc)
	Yuud = Trace(YU,YUc,YU,YUc,YD,YDc)
	Yudd = Trace(YU,YUc,YD,YDc,YD,YDc)
	Yddd = Trace(YD,YDc,YD,YDc,YD,YDc)
	Ylll = Trace(YL,YLc,YL,YLc,YL,YLc)

	Yuuuu = Trace(YU,YUc,YU,YUc,YU,YUc,YU,YUc)
	Yuuud = Trace(YU,YUc,YU,YUc,YU,YUc,YD,YDc)
	Yuudd = Trace(YU,YUc,YU,YUc,YD,YDc,YD,YDc)
	Yudud = Trace(YU,YUc,YD,YDc,YU,YUc,YD,YDc)
	Yuddd = Trace(YU,YUc,YD,YDc,YD,YDc,YD,YDc)
	Ydddd = Trace(YD,YDc,YD,YDc,YD,YDc,YD,YDc)
	Yllll = Trace(YL,YLc,YL,YLc,YL,YLc,YL,YLc)

  Yukawa matrix products:

	YMu = YU.YUc;
	YMd = YD.YDc;
	YMl = YL.YLc;

	YMuu = YU.YUc.YU.YUc;
	YMdd = YD.YDc.YD.YDc;
	YMll = YL.YLc.YL.YLc;
	YMud = YU.YUc.YD.YDc;
	YMdu = YD.YDc.YU.YUc;


	YMuuu = YU.YUc.YU.YUc.YU.YUc;
	YMudu = YU.YUc.YD.YDc.YU.YUc;
	YMduu = YD.YDc.YU.YUc.YU.YUc;
	YMdud = YD.YDc.YU.YUc.YD.YDc;
	YMddu = YD.YDc.YD.YDc.YU.YUc;
	YMuud = YU.YUc.YU.YUc.YD.YDc;
	YMudd = YU.YUc.YD.YDc.YD.YDc;
	YMddd = YD.YDc.YD.YDc.YD.YDc;

	YMlll = YL.YLc.YL.YLc.YL.YLc;
  	

	YU, YD, YL are complex Yukawa matrices 
	for up-type quarks, down-type quarks, and leptons, respectively. 
	YUc, YDc, YLc - hermitian conjugate Yukawa matrices.

  Comments: 
	
	in the beta-functions the corresponding Yukawa matrix is factorized from
	the RIGHT, i.e., RGE (t = 2 Log[ mu /mu_0 ]) looks like

		d/dt YU = betaYU . YU.  

	The corresponding beta-function for hermitian conjugated matrix is

		d/dt YUc = YUc. betaYUc

	where betaYUc can be obtained from betaYU by the following replacements

		YMud   <-> YMdu,
		YMduu  <-> YMuud,
		YMddu  <-> YMudd.
*)

(* 
	three-loop beta function for up-type quark matrix Yukawa coupling 
*)

betaYU = h*((-17*a1)/40 - (9*a2)/8 - 4*aS + Yl/2 + (3*(-YMd + YMu))/4 + 
   (3*(Yd + Yu))/2) + h^2*((9*a1^2)/400 - (9*a1*a2)/40 - (35*a2^2)/8 + 
   (19*a1*aS)/30 + (9*a2*aS)/2 - (202*aS^2)/3 + 3*lam^2 + (29*a1^2*NG)/90 + 
   (40*aS^2*NG)/9 + (5*a1*Yd)/16 + (15*(a1 + a2)*Yl)/16 - (43*a1*YMd)/160 + 
   (9*a2*YMd)/32 + (5*Yl*YMd)/8 + (11*YMdd)/8 + (a2^2*NG - YMdu)/2 + 
   (223*a1*YMu)/160 + (135*a2*YMu)/32 - 6*lam*YMu + 8*aS*(-YMd + YMu) + 
   (9*(-Yll - Yl*YMu))/8 - YMud/8 + (17*a1*Yu)/16 + (45*a2*(Yd + Yu))/16 + 
   10*aS*(Yd + Yu) + (15*YMd*(Yd + Yu))/8 + (3*(YMuu + Yud))/4 + 
   (27*(-Ydd - Yd*YMu - YMu*Yu - Yuu))/8) + 
 h^3*((18103*a1^3)/48000 + (3243*a1^2*a2)/3200 + (927*a1*a2^2)/640 - 
   (14677*a2^3)/1152 - (1187*a1^2*aS)/600 - (321*a1*a2*aS)/40 + 33*a2^2*aS - 
   (127*a1*aS^2)/120 + (531*a2*aS^2)/8 - 1249*aS^3 - (1089*a1^2*lam)/800 - 
   (171*a2^2*lam)/32 + (53413*a1^3*NG)/21600 + (241*a1^2*a2*NG)/800 - 
   (9*a1*a2^2*NG)/160 - (1139*a2^3*NG)/288 + (5281*a1^2*aS*NG)/1800 + 
   (57*a2^2*aS*NG)/8 + (44*a1*aS^2*NG)/9 + 19*a2*aS^2*NG + 
   (4432*aS^3*NG)/27 + (73*a1^3*NG^2)/81 + (25*a2^3*NG^2)/9 + 
   (560*aS^3*NG^2)/81 - (897*a1^2*Yd)/1280 + (2589*a1*a2*Yd)/640 + 
   (6363*a2^2*Yd)/256 - (991*a1*aS*Yd)/120 + (457*aS^2*Yd)/3 - 
   (31*a1^2*NG*Yd)/80 - (909*a1*Ydd)/160 - (4043*a1^2*Yl)/1280 - 
   (1041*a1*a2*Yl)/640 + (2121*a2^2*Yl)/256 - (21*a2^2*NG*Yl)/16 - 
   (9*a1*Yl^2)/40 + (117*a1*(a2*lam - a1*NG*Yl))/80 - (99*a1*Yll)/160 - 
   (279*a2*Yll)/32 + (15*lam*Yll)/2 + 3*Yl*Yll - (25*Ylll)/32 - 
   (8243*a1^2*YMd)/38400 - (1443*a1*a2*YMd)/1280 + (927*a2^2*YMd)/512 + 
   (77*a1*aS*YMd)/120 + (435*a2*aS*YMd)/8 - (2659*aS^2*YMd)/12 + 
   (163*a1^2*NG*YMd)/480 + (57*a2^2*NG*YMd)/32 + (41*aS^2*NG*YMd)/3 + 
   (23*a1*Yd*YMd)/16 + (163*a1*Yl*YMd)/48 - (43*aS*Yl*YMd)/12 + 
   (13*Yl^2*YMd)/16 - (51*Yll*YMd)/16 + (1047*a1*YMdd)/320 + 
   (579*a2*YMdd)/64 + 13*aS*YMdd - (23*Yl*YMdd)/8 - (183*YMddu)/32 + 
   (3*a1*YMdu)/10 + (195*a2*YMdu)/32 + (Yl*YMdu)/8 - (37*YMdud)/16 + 
   (83*YMduu)/32 - (7621*a1^2*YMu)/38400 - (2193*a1*a2*YMu)/1280 + 
   (24993*a2^2*YMu)/512 + (907*a1*aS*YMu)/120 - (183*a2*aS*YMu)/8 + 
   (2779*aS^2*YMu)/12 - (127*a1*lam*YMu)/20 + 8*aS*lam*YMu + 
   (285*lam^2*YMu)/8 - (321*a1^2*NG*YMu)/160 - (225*a2^2*NG*YMu)/32 - 
   11*aS^2*NG*YMu - (57*a1*Yd*YMu)/20 - (99*a1*Yl*YMu)/20 + (5*aS*Yl*YMu)/4 - 
   (9*Yl^2*YMu)/16 - 15*lam*(YMdd - Yl*YMu) - (199*a1*YMud)/320 + 
   (39*a2*YMud)/64 + 14*aS*YMud + (7*Yl*YMud)/8 - (95*YMudd)/16 + 
   (43*YMudu)/16 - (14*a1*YMuu)/5 - 38*aS*YMuu + (63*lam*YMuu)/2 - 
   (345*YMuuu)/32 - (6093*a1^2*Yu)/6400 + (1029*a1*a2*Yu)/128 + 
   (12123*a2^2*Yu)/256 - (2419*a1*aS*Yu)/120 + (505*aS^2*Yu)/3 - 
   (127*a1^2*NG*Yu)/80 - (81*a2*Yd*Yu)/4 + (65*a1*YMd*Yu)/16 + 
   (117*Yd*YMd*Yu)/8 - (129*a1*YMu*Yu)/20 - (489*a2*aS*(Yd + Yu))/8 - 
   16*aS^2*NG*(Yd + Yu) - (27*a2*Yl*(Yd + Yu))/4 + (97*aS*YMd*(Yd + Yu))/4 + 
   (39*Yl*YMd*(Yd + Yu))/8 - (69*YMdd*(Yd + Yu))/8 - 
   (177*aS*YMu*(Yd + Yu))/4 + 45*lam*YMu*(Yd + Yu) + 
   (3*(Yd*YMdu - Yl*YMuu + YMdu*Yu))/8 - (81*a1*(Yd^2 + Yu^2))/40 + 
   (117*YMd*(Yd^2 + Yu^2))/16 - (81*YMu*(Yd^2 + Yu^2))/16 - 
   (135*lam*(a2*YMu + lam*(Yd + Yu)))/4 + 
   (27*(-(a2*(Yl*YMu + YMuu)) - Yl*YMu*(Yd + Yu)))/8 + 
   (21*(-(lam^2*YMd) + YMud*(Yd + Yu)))/8 - (93*a1*Yud)/80 + (57*aS*Yud)/2 - 
   (3*Yl*Yud)/4 + (177*YMd*Yud)/8 - (63*a2*(a2*NG*(Yd + Yu) + Yud))/16 - 
   (633*a1*Yuu)/160 - (837*a2*(Ydd + Yuu))/32 + (15*aS*(Ydd + Yuu))/4 - 
   (153*YMd*(Ydd + Yuu))/16 + 27*(Yd + Yu)*(Ydd + Yuu) + 
   9*(Ydd*Yl + Yd*Yll - aS*YMdu + Yll*Yu + Yl*Yuu) + (39*(Yudd + Yuud))/32 + 
   (75*(-Yddd + YMuud - Yuuu))/32 - (153*a1^3*z3)/2000 - 
   (153*a1^2*a2*z3)/400 - (27*a1*a2^2*z3)/80 - (323*a1^3*NG*z3)/150 - 
   (51*a1^2*a2*NG*z3)/50 - (374*a1^2*aS*NG*z3)/75 - (88*a1*aS^2*NG*z3)/15 + 
   (320*aS^3*NG*z3)/3 - (201*a1^2*Yd*z3)/200 - (243*a2^2*Yd*z3)/8 - 
   (807*a1^2*Yl*z3)/200 + (203*a1^2*YMd*z3)/400 + (261*a2^2*YMd*z3)/16 - 
   (44*a1*aS*YMd*z3)/5 + 86*aS^2*YMd*z3 - 108*aS*(aS*Yd + a2*YMd)*z3 + 
   (27*a1*(Ydd - Yll - Yl*YMd)*z3)/10 - (53*a1*YMdd*z3)/20 + 40*aS*YMdd*z3 + 
   (17*a1*YMdu*z3)/40 - (99*a1^2*YMu*z3)/400 + (207*a1*a2*YMu*z3)/40 - 
   102*aS^2*YMu*z3 + (41*a1*YMud*z3)/40 + 4*aS*(YMdu + YMud)*z3 + 
   6*(a1*aS*Yd + YMddu + YMudd)*z3 + (3*a1^2*Yu*z3)/200 - 
   (297*a2^2*Yu*z3)/8 + (102*a1*aS*Yu*z3)/5 - 12*aS^2*Yu*z3 + 
   54*a2*aS*(Yd + Yu)*z3 - (9*a1*(Yd*YMu + YMd*Yu)*z3)/5 - 
   24*aS*(a2*aS*NG + Yud)*z3 + (12*a1*(-(aS*YMu) + Yl*YMu + Yud)*z3)/5 - 
   (9*a1*(a2^2*NG + a2*Yl - Yd*YMd - YMu*Yu + Yuu)*z3)/10 - 
   36*(YMd*Yud + aS*(Ydd + Yd*YMd - a2*YMu - Yd*YMu + YMd*Yu - YMu*Yu + Yuu))*
    z3 - (81*a1*Yu*(Yd - a2*z3))/20 + (45*(-(a2*Yl*YMd) + a2^3*z3))/16 + 
   (45*(a2*lam^2 + lam*(Ydd + Yuu) + a2^3*NG*z3))/2 + 
   18*(-lam^3 - a2^2*aS*NG*z3) + 
   (81*(-(Yd*YMu*Yu) - a2*(Yd^2 + Yd*YMu + Yu*(YMu + Yu)) - a2^2*Yl*z3))/8 + 
   (3*(lam*YMud + Ylll*z3))/2 - (27*a1*(Yd*Yl + Yl*Yu - a2*YMd*z3))/20 + 
   (45*(-(lam^2*Yl) - a2*YMdd*z3))/4 - (135*a2*(Yd*YMd + YMd*Yu + a2*YMu*z3))/
    16 + (9*(-(Yd*Yud) - Yu*Yud + (-YMddd + YMuuu)*z3))/4 + 
   (9*(a1*lam^2 + (Yddd + a2*Yl*(YMd - YMu) + Yuuu)*z3 + Yll*(YMu + a2*z3)))/
    2 + (9*(YMddd - YMuu*(Yd + Yu) - a2*(Yl^2 + (YMdu + YMud)*z3)))/8 + 
   (27*(a2*(Yd*YMd + YMd*Yu + Yuu)*z3 + Ydd*(YMu + a2*z3) + 
      YMu*(Yuu - a2*(Yd + Yu)*z3)))/2);

(* three-loop beta function for down-type quark matrix  Yukawa coupling *)

betaYD = h*(-a1/8 - (9*a2)/8 - 4*aS + Yl/2 + (3*(YMd - YMu))/4 + (3*(Yd + Yu))/2) + 
 h^2*((-29*a1^2)/400 - (27*a1*a2)/40 - (35*a2^2)/8 + (31*a1*aS)/30 + 
   (9*a2*aS)/2 - (202*aS^2)/3 + 3*lam^2 - (a1^2*NG)/90 + (40*aS^2*NG)/9 + 
   (5*a1*Yd)/16 + (15*(a1 + a2)*Yl)/16 + (187*a1*YMd)/160 + (135*a2*YMd)/32 - 
   6*lam*YMd + (9*(-Yll - Yl*YMd))/8 - YMdu/8 + 8*aS*(YMd - YMu) - 
   (79*a1*YMu)/160 + (9*a2*YMu)/32 + (5*Yl*YMu)/8 + (a2^2*NG - YMud)/2 + 
   (11*YMuu)/8 + (17*a1*Yu)/16 + (45*a2*(Yd + Yu))/16 + 10*aS*(Yd + Yu) + 
   (15*YMu*(Yd + Yu))/8 + (3*(YMdd + Yud))/4 + 
   (27*(-Ydd - Yd*YMd - YMd*Yu - Yuu))/8) + 
 h^3*((6383*a1^3)/48000 + (2763*a1^2*a2)/3200 - (681*a1*a2^2)/128 - 
   (14677*a2^3)/1152 - (449*a1^2*aS)/600 - (153*a1*a2*aS)/40 + 33*a2^2*aS + 
   (2453*a1*aS^2)/120 + (531*a2*aS^2)/8 - 1249*aS^3 - (9*a1^2*lam)/32 - 
   (171*a2^2*lam)/32 + (16201*a1^3*NG)/21600 + (661*a1^2*a2*NG)/800 + 
   (231*a1*a2^2*NG)/160 - (1139*a2^3*NG)/288 - (899*a1^2*aS*NG)/1800 + 
   (57*a2^2*aS*NG)/8 + (214*a1*aS^2*NG)/45 + 19*a2*aS^2*NG + 
   (4432*aS^3*NG)/27 + (31*a1^3*NG^2)/81 + (25*a2^3*NG^2)/9 + 
   (560*aS^3*NG^2)/81 + (2763*a1^2*Yd)/6400 + (4317*a1*a2*Yd)/640 + 
   (12123*a2^2*Yd)/256 - (991*a1*aS*Yd)/120 + (505*aS^2*Yd)/3 - 
   (31*a1^2*NG*Yd)/80 - (909*a1*Ydd)/160 - (17159*a1^2*Yl)/6400 - 
   (1233*a1*a2*Yl)/640 + (4041*a2^2*Yl)/256 - (117*a1^2*NG*Yl)/80 - 
   (21*a2^2*NG*Yl)/16 - (9*a1*Yl^2)/40 - (99*a1*Yll)/160 - (279*a2*Yll)/32 + 
   (15*lam*Yll)/2 + 3*Yl*Yll - (25*Ylll)/32 - (13837*a1^2*YMd)/38400 - 
   (141*a1*a2*YMd)/1280 + (24993*a2^2*YMd)/512 - (89*a1*aS*YMd)/120 - 
   (183*a2*aS*YMd)/8 + (2779*aS^2*YMd)/12 - (139*a1*lam*YMd)/20 + 
   8*aS*lam*YMd + (285*lam^2*YMd)/8 - (233*a1^2*NG*YMd)/160 - 
   (225*a2^2*NG*YMd)/32 - 11*aS^2*NG*YMd - (11*a1*Yl*YMd)/2 + 
   (5*aS*Yl*YMd)/4 - (9*Yl^2*YMd)/16 - (7*a1*YMdd)/40 - 38*aS*YMdd + 
   (63*lam*YMdd)/2 - (345*YMddd)/32 + (137*a1*YMdu)/320 + (39*a2*YMdu)/64 + 
   14*aS*YMdu + (7*Yl*YMdu)/8 + (43*YMdud)/16 - (95*YMduu)/16 + 
   (12901*a1^2*YMu)/38400 + (669*a1*a2*YMu)/256 + (927*a2^2*YMu)/512 + 
   (809*a1*aS*YMu)/120 + (435*a2*aS*YMu)/8 - (2659*aS^2*YMu)/12 + 
   (523*a1^2*NG*YMu)/480 + (57*a2^2*NG*YMu)/32 + (41*aS^2*NG*YMu)/3 - 
   (83*a1*Yd*YMu)/80 + (617*a1*Yl*YMu)/240 - (43*aS*Yl*YMu)/12 + 
   (13*Yl^2*YMu)/16 - (51*Yll*YMu)/16 + (63*a1*YMud)/80 + (195*a2*YMud)/32 + 
   (Yl*YMud)/8 + (83*YMudd)/32 - (37*YMudu)/16 + 15*lam*(Yl*YMd - YMuu) + 
   (1043*a1*YMuu)/320 + (579*a2*YMuu)/64 + 13*aS*YMuu - (23*Yl*YMuu)/8 - 
   (183*YMuud)/32 - (2009*a1^2*Yu)/1280 - (39*a1*a2*Yu)/640 + 
   (6363*a2^2*Yu)/256 - (2419*a1*aS*Yu)/120 + (457*aS^2*Yu)/3 - 
   (81*a1*Yd*Yu)/20 - (81*a2*Yd*Yu)/4 - (81*a1*YMd*Yu)/10 + 
   (117*Yd*YMu*Yu)/8 + (127*a1*(-(a1*NG) + YMu)*Yu)/80 - 
   (489*a2*aS*(Yd + Yu))/8 - 16*aS^2*NG*(Yd + Yu) - (27*a1*Yl*(Yd + Yu))/20 - 
   (177*aS*YMd*(Yd + Yu))/4 + 45*lam*YMd*(Yd + Yu) + 
   (97*aS*YMu*(Yd + Yu))/4 + (39*Yl*YMu*(Yd + Yu))/8 - 
   (69*YMuu*(Yd + Yu))/8 + (21*(Yd*YMdu - lam^2*YMu + YMdu*Yu))/8 - 
   (81*YMd*(Yd^2 + Yu^2))/16 + (117*YMu*(Yd^2 + Yu^2))/16 - 
   (135*lam*(a2*YMd + lam*(Yd + Yu)))/4 + 
   (27*(-(a2*(Yl*YMd + YMdd)) - Yl*YMd*(Yd + Yu)))/8 + 
   (3*(-(Yl*YMdd) + YMud*(Yd + Yu)))/8 + 
   (81*(-(Yd*YMd*Yu) - a2*(Yd^2 + Yd*YMd + Yu*(YMd + Yu))))/8 - 
   (93*a1*Yud)/80 + (57*aS*Yud)/2 - (3*Yl*Yud)/4 + (177*YMu*Yud)/8 - 
   (63*a2*(a2*NG*(Yd + Yu) + Yud))/16 - (633*a1*Yuu)/160 - 
   (837*a2*(Ydd + Yuu))/32 + (15*aS*(Ydd + Yuu))/4 - 
   (153*YMu*(Ydd + Yuu))/16 + 27*(Yd + Yu)*(Ydd + Yuu) + 
   9*(Ydd*Yl + Yd*Yll - aS*YMud + Yll*Yu + Yl*Yuu) + (39*(Yudd + Yuud))/32 + 
   (75*(-Yddd + YMddu - Yuuu))/32 - (9*a1^3*z3)/400 - (9*a1^2*a2*z3)/80 - 
   (19*a1^3*NG*z3)/30 - (3*a1^2*a2*NG*z3)/10 - (22*a1^2*aS*NG*z3)/15 - 
   (88*a1*aS^2*NG*z3)/15 + (320*aS^3*NG*z3)/3 - (87*a1^2*Yd*z3)/200 - 
   (297*a2^2*Yd*z3)/8 - 12*aS^2*Yd*z3 + (351*a1^2*Yl*z3)/200 + 
   (27*a1*a2*Yl*z3)/5 - (99*a2^2*Yl*z3)/8 + (3*a1^2*YMd*z3)/400 + 
   (36*a1*aS*YMd*z3)/5 - 102*aS^2*YMd*z3 + (21*a1*Yl*YMd*z3)/10 - 
   (27*a1*(a2*Yd - Ydd + Yll + Yd*YMd)*z3)/10 - (11*a1*YMdu*z3)/8 + 
   (209*a1^2*YMu*z3)/400 + (261*a2^2*YMu*z3)/16 - (92*a1*aS*YMu*z3)/5 + 
   86*aS^2*YMu*z3 + (18*a1*Yd*YMu*z3)/5 + (9*a1*(a2*YMd - Yl*YMu)*z3)/5 - 
   (31*a1*YMud*z3)/40 + 4*aS*(YMdu + YMud)*z3 - (17*a1*YMuu*z3)/20 + 
   40*aS*YMuu*z3 + 6*(a1*aS*Yd + YMduu + YMuud)*z3 - (111*a1^2*Yu*z3)/200 - 
   (243*a2^2*Yu*z3)/8 + (102*a1*aS*Yu*z3)/5 + 54*a2*aS*(Yd + Yu)*z3 - 
   108*aS*(a2*YMu + aS*Yu)*z3 + (12*a1*Yud*z3)/5 - 
   24*aS*(a2*aS*NG + Yud)*z3 - (9*a1*(a2^2*NG - YMu*Yu + Yuu)*z3)/10 - 
   36*(YMu*Yud + aS*(Ydd - a2*YMd - Yd*YMd + Yd*YMu - YMd*Yu + YMu*Yu + Yuu))*
    z3 - (27*a1*a2*(lam + a2*z3))/80 + (45*(-(a2*Yl*YMu) + a2^3*z3))/16 + 
   (45*(a2*lam^2 + lam*(Ydd + Yuu) + a2^3*NG*z3))/2 + 
   18*(-lam^3 - a2^2*aS*NG*z3) + (3*(lam*YMdu + Ylll*z3))/2 - 
   (135*a2*(Yd*YMu + YMu*Yu + a2*YMd*z3))/16 - 
   (81*a1*(Yd^2 + Yu^2 + a2*YMu*z3))/40 + (45*(-(lam^2*Yl) - a2*YMuu*z3))/4 + 
   (9*(-(Yd*Yud) - Yu*Yud + (YMddd - YMuuu)*z3))/4 - 
   (27*a2*(Yd*Yl + Yu*(Yl - a1*z3)))/4 + 
   (9*(a1*(lam^2 - Yd*YMd) + (Yddd + a2*Yl*(-YMd + YMu) + Yuuu)*z3 + 
      Yll*(YMd + a2*z3)))/2 + 
   (9*(-(Yd*YMdd) + YMuuu - YMdd*Yu - a2*(Yl^2 + (YMdu + YMud)*z3)))/8 + 
   (27*(a2*(Yd*YMu + YMu*Yu + Yuu)*z3 + Ydd*(YMd + a2*z3) + 
      YMd*(Yuu - a2*(Yd + Yu)*z3)))/2);


(* three-loop beta function for (charged) leptons matrix  Yukawa coupling *)

betaYL = h*((9*(-a1 - a2))/8 + Yl/2 + (3*YMl)/4 + (3*(Yd + Yu))/2) + 
 h^2*((51*a1^2)/400 + (27*a1*a2)/40 - (35*a2^2)/8 + 3*lam^2 + 
   (11*a1^2*NG)/10 + (a2^2*NG)/2 + (5*a1*Yd)/16 + (15*(a1 + a2)*Yl)/16 + 
   (387*a1*YMl)/160 + (135*a2*YMl)/32 - 6*lam*YMl + (9*(-Yll - Yl*YMl))/8 + 
   (17*a1*Yu)/16 + (45*a2*(Yd + Yu))/16 + 10*aS*(Yd + Yu) + 
   (3*(YMll + Yud))/4 + (27*(-Ydd - Yd*YMl - YMl*Yu - Yuu))/8) + 
 h^3*((-12119*a1^3)/16000 + (3807*a1^2*a2)/3200 + (7371*a1*a2^2)/640 - 
   (14677*a2^3)/1152 - (621*a1^2*lam)/160 + (261*a1*a2*lam)/80 - 
   (171*a2^2*lam)/32 + (15769*a1^3*NG)/2400 + (261*a1^2*a2*NG)/800 - 
   (369*a1*a2^2*NG)/160 - (1139*a2^3*NG)/288 + (2409*a1^2*aS*NG)/200 + 
   (117*a2^2*aS*NG)/8 + (19*a1^3*NG^2)/9 + (25*a2^3*NG^2)/9 - 
   (32191*a1^2*Yd)/19200 + (5469*a1*a2*Yd)/640 + (12123*a2^2*Yd)/256 - 
   (991*a1*aS*Yd)/120 - (31*a1^2*NG*Yd)/80 - (909*a1*Ydd)/160 - 
   (3879*a1^2*Yl)/6400 + (2223*a1*a2*Yl)/640 + (4041*a2^2*Yl)/256 - 
   (45*lam^2*Yl)/4 - (117*a1^2*NG*Yl)/80 - (21*a2^2*NG*Yl)/16 - 
   (9*a1*Yl^2)/40 - (99*a1*Yll)/160 - (279*a2*Yll)/32 + (15*lam*Yll)/2 + 
   3*Yl*Yll - (25*Ylll)/32 + (35073*a1^2*YMl)/12800 - (7173*a1*a2*YMl)/1280 + 
   (24993*a2^2*YMl)/512 - (99*a1*lam*YMl)/20 + (285*lam^2*YMl)/8 - 
   (117*a1^2*NG*YMl)/32 - (225*a2^2*NG*YMl)/32 - (33*a1*Yd*YMl)/40 - 
   (171*a1*Yl*YMl)/40 + 15*lam*Yl*YMl - (9*Yl^2*YMl)/16 - (369*a1*YMll)/40 + 
   (63*lam*YMll)/2 - (3*Yl*YMll)/8 - (345*YMlll)/32 - (3055*a1^2*Yu)/768 + 
   (3417*a1*a2*Yu)/640 + (6363*a2^2*Yu)/256 - (2419*a1*aS*Yu)/120 - 
   (127*a1^2*NG*Yu)/80 - (81*a1*Yd*Yu)/20 - (81*a2*Yd*Yu)/4 - 
   (177*a1*YMl*Yu)/40 - (489*a2*aS*(Yd + Yu))/8 + (455*aS^2*(Yd + Yu))/3 - 
   16*aS^2*NG*(Yd + Yu) - (27*a1*Yl*(Yd + Yu))/20 - (27*a2*Yl*(Yd + Yu))/4 - 
   48*aS*YMl*(Yd + Yu) + 45*lam*YMl*(Yd + Yu) - (81*a1*(Yd^2 + Yu^2))/40 - 
   (81*YMl*(Yd^2 + Yu^2))/16 - (135*lam*(a2*YMl + lam*(Yd + Yu)))/4 + 
   (27*(-(a2*(Yl*YMl + YMll)) - Yl*YMl*(Yd + Yu)))/8 + 
   (9*(-(a2*Yl^2) - YMll*(Yd + Yu)))/8 + 
   (81*(-(Yd*YMl*Yu) - a2*(Yd^2 + Yd*YMl + Yu*(YMl + Yu))))/8 - 
   (93*a1*Yud)/80 + (57*aS*Yud)/2 - (3*Yl*Yud)/4 - 
   (63*a2*(a2*NG*(Yd + Yu) + Yud))/16 - (633*a1*Yuu)/160 - 
   (837*a2*(Ydd + Yuu))/32 + (15*aS*(Ydd + Yuu))/4 + 
   27*(Yd + Yu)*(Ydd + Yuu) + 9*(Ydd*Yl + Yd*Yll + Yll*Yu + Yl*Yuu) + 
   (39*(Yudd + Yuud))/32 + (75*(-Yddd - Yuuu))/32 - (81*a1^3*z3)/400 - 
   (81*a1^2*a2*z3)/80 - (27*a1*a2^2*z3)/80 + (45*a2^3*z3)/16 - 
   (57*a1^3*NG*z3)/10 - (66*a1^2*aS*NG*z3)/5 - (87*a1^2*Yd*z3)/200 - 
   (297*a2^2*Yd*z3)/8 + 6*a1*aS*Yd*z3 + (351*a1^2*Yl*z3)/200 + 
   (27*a1*a2*Yl*z3)/5 - (99*a2^2*Yl*z3)/8 + (3*Ylll*z3)/2 - 
   (1377*a1^2*YMl*z3)/400 + (243*a1*a2*YMl*z3)/20 - (135*a2^2*YMl*z3)/16 - 
   (27*a1*(a1*a2*NG + a2*Yd - Ydd + Yll - Yl*YMl)*z3)/10 - 
   (3471*a1^2*Yu*z3)/200 - (297*a1*a2*Yu*z3)/20 - (243*a2^2*Yu*z3)/8 + 
   (102*a1*aS*Yu*z3)/5 + (9*a1*YMl*Yu*z3)/5 + 54*a2*aS*(Yd + Yu)*z3 - 
   12*aS^2*(Yd + Yu)*z3 + (12*a1*Yud*z3)/5 - 24*aS*Yud*z3 - 
   (9*a1*(a2^2*NG + Yd*YMl + Yuu)*z3)/10 - 
   36*aS*(Ydd - Yd*YMl - YMl*Yu + Yuu)*z3 + 
   (45*(a2*lam^2 + lam*(Ydd + Yuu) + a2^3*NG*z3))/2 + 
   18*(-lam^3 - a2^2*aS*NG*z3) + (9*(-(Yd*Yud) - Yu*Yud + YMlll*z3))/4 + 
   (9*(a1*lam^2 + (Yddd - a2*Yl*YMl + Yuuu)*z3 + Yll*(YMl + a2*z3)))/2 + 
   (27*(a2*Yuu*z3 + Ydd*(YMl + a2*z3) + YMl*(Yuu - a2*(Yd + Yu)*z3)))/2);





